Efficient Representations of Signals in Nonlinear Signal Processing with Applications to Inverse Problems

The focus of this thesis is the construction and analysis of efficient representations in nonlinear signal processing, and the applications of these structures to inverse problems in a variety of fields. The work is composed of three major sections, each associated with a different form of data: - Regression and Distance Estimation on Graphs and Riemannian Manifolds. - Instantaneous Time-Frequency Analysis via Synchrosqueezing. - Multiscale Dictionaries of Slepian Functions on the Sphere.

==> ch-rl/v2_gen_plots_isomap.m <==
% Compare standard isomap vs. isomap built with the viscosity
% geodesics estimator
rand('state', 0); % Repeatability
randn('state', 0); % Repeatability

% export image prefernces
exppref = {'Format', 'jpeg', 'Color', 'cmyk', ...
           'FontMode', 'scaled', 'FontSize', 2.5, ...
           'Resolution', 350};

p = 3; % Dimensionality of ambient space
n = 1000; % Number of sample points
ut = [pi 0; 4*pi 20; 1.25*pi 10; 2.5*pi 10; 3.75*pi 20];
xt = [ut(:,1).*cos(ut(:,1)) ut(:,2) ut(:,1).*sin(ut(:,1))];

% Comparison pairs we're keeping - x_i vs. all format
cmp = [1 2 3 4 5];
ncmp = length(cmp);

% opts
hs = [.1 1 20 50];
opts = struct(...
    'd', 2, ...
    'delta', 4, ...
    'symm', 'max(D,Dt)', ...
    'epsilon', 1, ...
    'h', .1);

% noise amplitude
mu = 1.45;

% Generate the n-2 other points, held fixed
[Xp,d,Up] = create_samples(-1, n-ncmp, 0); % Uniform in DATA space
Xp = [xt; Xp];
Up = [ut; Up];

% Generate subspace projections at each point in the *normal* direction
% (for additive noise)
DNp = cell(n,1);
for i=1:n
    DNp{i} = swissroll_normal_subspace(Up(i,:));
end

nus = 2*rand(n, p-d)-1;

disp(sprintf('Running mu=%.3f', mu));
% Start with uniform random noise realization on normal subspace
% And scale it to mus(mi)
nu = zeros(n, 3);

% Add noise to all points
for i=1:n
    nu(i,:) = mu*DNp{i}'*nus(i,:)';
end
X = Xp + nu;

[Y,D,Dg] = isomap(X, opts);

% Plot the graph
plot_e_on_x(X, D, Up(:,1));
set(gcf, 'renderer', 'zbuffer');
view(5,5);
xlabel('x^1'); ylabel('x^2'); zlabel('x^3');
colorbar('off');
exportfig(gcf, sprintf('noisy_sroll'), exppref{:});

% Plot the standard isomap reconstruction
plot_x_in_v(Y, Up(:,1));
xlabel('v^1');
ylabel('v^2');
colorbar('off');
axis equal;
exportfig(gcf, sprintf('isomap_sroll'), exppref{:});

opts.symm = 'max(W,Wt)';
for hi=1:length(hs)
    h = hs(hi);
    opts.h = h;
    [Yv,G,S] = isomap_visc(X, opts);

    % Regularized isomap reconstruction
    plot_x_in_v(Yv, Up(:,1));
    xlabel('v^1');
    ylabel('v^2');
    colorbar('off');
    axis equal;
    exportfig(gcf, sprintf('visc_isomap_sroll_%d', hi), exppref{:});
end


==> thesis/ch-rl/v2_gen_plots_isomap.m <==
% Compare standard isomap vs. isomap built with the viscosity
% geodesics estimator
rand('state', 0); % Repeatability
randn('state', 0); % Repeatability

% export image prefernces
exppref = {'Format', 'jpeg', 'Color', 'cmyk', ...
           'FontMode', 'scaled', 'FontSize', 2.5, ...
           'Resolution', 350};

p = 3; % Dimensionality of ambient space
n = 1000; % Number of sample points
ut = [pi 0; 4*pi 20; 1.25*pi 10; 2.5*pi 10; 3.75*pi 20];
xt = [ut(:,1).*cos(ut(:,1)) ut(:,2) ut(:,1).*sin(ut(:,1))];

% Comparison pairs we're keeping - x_i vs. all format
cmp = [1 2 3 4 5];
ncmp = length(cmp);

% opts
hs = [.1 1 20 50];
opts = struct(...
    'd', 2, ...
    'delta', 4, ...
    'symm', 'max(D,Dt)', ...
    'epsilon', 1, ...
    'h', .1);

% noise amplitude
mu = 1.45;

% Generate the n-2 other points, held fixed
[Xp,d,Up] = create_samples(-1, n-ncmp, 0); % Uniform in DATA space
Xp = [xt; Xp];
Up = [ut; Up];

% Generate subspace projections at each point in the *normal* direction
% (for additive noise)
DNp = cell(n,1);
for i=1:n
    DNp{i} = swissroll_normal_subspace(Up(i,:));
end

nus = 2*rand(n, p-d)-1;

disp(sprintf('Running mu=%.3f', mu));
% Start with uniform random noise realization on normal subspace
% And scale it to mus(mi)
nu = zeros(n, 3);

% Add noise to all points
for i=1:n
    nu(i,:) = mu*DNp{i}'*nus(i,:)';
end
X = Xp + nu;

[Y,D,Dg] = isomap(X, opts);

% Plot the graph
plot_e_on_x(X, D, Up(:,1));
set(gcf, 'renderer', 'zbuffer');
view(5,5);
xlabel('x^1'); ylabel('x^2'); zlabel('x^3');
colorbar('off');
exportfig(gcf, sprintf('noisy_sroll'), exppref{:});

% Plot the standard isomap reconstruction
plot_x_in_v(Y, Up(:,1));
xlabel('v^1');
ylabel('v^2');
colorbar('off');
axis equal;
exportfig(gcf, sprintf('isomap_sroll'), exppref{:});

opts.symm = 'max(W,Wt)';
for hi=1:length(hs)
    h = hs(hi);
    opts.h = h;
    [Yv,G,S] = isomap_visc(X, opts);

    % Regularized isomap reconstruction
    plot_x_in_v(Yv, Up(:,1));
    xlabel('v^1');
    ylabel('v^2');
    colorbar('off');
    axis equal;
    exportfig(gcf, sprintf('visc_isomap_sroll_%d', hi), exppref{:});
end

